Counting HyperGraphlets via Color Coding: a Quadratic Barrier and How to Break It

We study the problem of counting $k$-hypergraphlets, an interesting but surprisingly ignored primitive, with the aim of understanding whether efficient algorithms exist. To this end, we consider color coding, a well-known technique for approximately counting $k$-graphlets in graphs. Our first result is that, on hypergraphs, color coding encounters a quadratic barrier: under the Orthogonal Vector Conjecture, no implementation can run in sub-quadratic time in the input size. We then introduce a simple property, $(\alpha,\beta)$-niceness, that hypergraphs from real-world datasets appear to satisfy for small values of $\alpha$ and $\beta$. Intuitively, an $(\alpha,\beta)$-nice hypergraph can be split into two sub-hypergraphs having respectively rank at most $\alpha$ and degree at most $\beta$. By applying different techniques to each sub-hypergraph and carefully combining the outputs, we show how to run color coding in time $2^{O(k)} \cdot (2^\beta |V| + \alpha^k |E| + \alpha^2 \beta \|H\|)$, where $H=(V,E)$ is the input hypergraph. Afterwards, we can sample colorful $k$-hypergraphlets uniformly in expected $k^{O(k)} \cdot (\beta^2 + \ln |V|)$ time per sample. Experiments on real-world hypergraphs show that our algorithm significantly outperforms the naive quadratic algorithm, sometimes by more than an order of magnitude.

==> figures/plot_alfa_beta.py <==
import matplotlib.pyplot as plt
plt.rcParams.update({
    "text.usetex": True,
})
font = {'family' : 'sans-serif',
        'weight' : 'bold',
        'size'   : 14}
matplotlib.rc('font', **font)
A = [x for x in range(1,1000)]
B = [1500/x for x in A]
fig=plt.figure(figsize=(4,3))
plt.scatter(A, B, c='#50afff', s=1)
ab=(100,15)
plt.scatter(x=ab[0],y=ab[1],c='blue',zorder=5)
plt.grid()
plt.xlabel(r'$$\alpha$$')
plt.ylabel(r'$$\beta$$', rotation='horizontal')
plt.text(x=ab[0]-50,y=ab[1]+50,s=r'$$(100,15)$$')
plt.savefig('alfa_beta_1.pdf',format='pdf',transparent=True, bbox_inches='tight', pad_inches=0)
